Sparse seismic imaging using variable projection

We consider an important class of signal processing problems where the signal of interest is known to be sparse, and can be recovered from data given auxiliary information about how the data was generated. For example, a sparse Green's function may be recovered from seismic experimental data using sparsity optimization when the source signature is known. Unfortunately, in practice this information is often missing, and must be recovered from data along with the signal using deconvolution techniques. In this paper, we present a novel methodology to simultaneously solve for the sparse signal and auxiliary parameters using a recently proposed variable projection technique. Our main contribution is to combine variable projection with sparsity promoting optimization, obtaining an efficient algorithm for large-scale sparse deconvolution problems. We demonstrate the algorithm on a seismic imaging example.

==> figures/converteps.sh <==
epstopdf AmplitudeW.eps 
epstopdf Pert_EstW.eps  
epstopdf Pert_RightW.eps  
epstopdf Pert_WrongW.eps  
epstopdf PhaseW.eps  
epstopdf SolutionPath.eps  
epstopdf TruePert.eps


==> figures2/converteps.sh <==
epstopdf AmplitudeW.eps 
epstopdf Pert_EstW.eps  
epstopdf Pert_RightW.eps  
epstopdf Pert_WrongW.eps  
epstopdf PhaseW.eps  
epstopdf SolutionPath.eps  
epstopdf TruePert.eps

